The NEWFIRM HETDEX Survey: Photometric Catalog and a Conservative Sample of Massive Quiescent Galaxies at z=3-5 over 17.5 deg^2 in the SHELA Field

We present the results of a deep K_s-band (2.1 um) imaging survey of the Spitzer/HETDEX Exploratory Large Area (SHELA) field using the NEWFIRM near-infrared (NIR) camera on the KPNO Mayall 4-m telescope. This NEWFIRM HETDEX Survey (NHS) reaches a 5-sigma depth of 22.4 AB mag (2"-diameter apertures corrected to total), is ~50% and 90% complete at K~22.65 and K~22.15, respectively, and covers 22 deg^2 of the 24 deg^2 SHELA Spitzer/ IRAC footprint (within ``Stripe 82' of the Sloan Digital Sky Survey). We present a K_s-band-selected catalog which includes deep ugriz imaging from the Dark Energy Camera and 3.6 and 4.5 um imaging from Spitzer/IRAC, with forced-photometry of 1.7 million sources across 17.5 deg^2. The large area and moderate depth of this catalog enables the study of the most massive galaxies at high redshift, and minimizes uncertainties associated with counting statistics and cosmic variance. As a demonstration, we derive stellar masses (M*) and star-formation rates (SFRs) for candidate galaxies at 3 < z < 5, and select a conservative sample of nine candidate massive (M* > 10^11 Msol) quiescent galaxies, which have measured SFRs significantly below the main-sequence at this redshift. Five are ultra-massive with M* > 10^12, though uncertainties in IRAC blending, gravitational lensing, or AGN emission could result in true masses which are lower. Simulations predict that these galaxies should be extremely rare, thus we discuss what physical processes in models could be altered to allow the formation of such massive quiescent galaxies at such early times.

==> anc/NHS_catalog_final.header.cds <==
                                                      (Stevans, M., 2020)
================================================================================
The NEWFIRM HETDEX Survey: Photometric Catalog and a Conservative Sample of
Massive Quiescent Galaxies at z=3-5 over 17.5 deg^2 in the SHELA Field
    Stevans, M.L.; Finkelstein, S.L.; Kawinwanichakij, L.; Wold, I.; Papovich, C.;
    Somerville, R.S., Yung, L.Y.A., Sherman, S.; Ciardullo, R.; Dave, R.;
    Florez, J.; Gronwall, C.; Jogee, Shardha
================================================================================
Keywords: catalogs -- infared, galaxies -- surveys

Abstract:

  We present the results of a deep K_s-band (2.1 um) imaging survey of the
  Spitzer/HETDEX Exploratory Large Area (SHELA) field using the NEWFIRM
  near-infrared (NIR) camera on the KPNO Mayall 4-m telescope. This NEWFIRM
  HETDEX Survey (NHS) reaches a 5-sigma depth of 22.4 AB mag (2"-diameter 
  apertures corrected to total), is ~50% and 90% complete at K~22.65 and 
  K~22.15, respectively, and covers 22 deg^2 of the 24 deg^2 SHELA Spitzer/
  IRAC footprint (within ``Stripe 82' of the Sloan Digital Sky Survey). We 
  present a K_s-band-selected catalog which includes deep ugriz imaging from 
  the Dark Energy Camera and 3.6 and 4.5 um imaging from Spitzer/IRAC, with 
  forced-photometry of 1.7 million sources across 17.5 deg^2. The large area 
  and moderate depth of this catalog enables the study of the most massive 
  galaxies at high redshift, and minimizes uncertainties associated with 
  counting statistics and cosmic variance. As a demonstration, we derive 
  stellar masses (M*) and star-formation rates (SFRs) for candidate galaxies 
  at 3 < z < 5, and select a conservative sample of nine candidate massive 
  (M* > 10^11 Msol) quiescent galaxies, which have measured SFRs significantly 
  below the main-sequence at this redshift. Five are ultra-massive with M* > 
  10^12, though uncertainties in IRAC blending, gravitational lensing, or AGN 
  emission could result in true masses which are lower. Simulations predict 
  that these galaxies should be extremely rare, thus we discuss what physical 
  processes in models could be altered to allow the formation of such massive 
  quiescent galaxies at such early times.

File Summary:
--------------------------------------------------------------------------------
 FileName    Lrecl   Records    Explanations
--------------------------------------------------------------------------------
ReadMe                 80        .  this file
NHS_catalog_final.cds 745  1526333  


See also:
None
--------------------------------------------------------------------------------
Byte-by-byte Description of file: NHS_catalog_final.cds
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1-  7   I7            ID        NHS Catalog object identifying number
  9- 17   F9.6   deg    RAdeg     Right Ascension in decimal degress (J2000)
 19- 27   E9.2   deg    DECdeg    Declination in decimal degrees (J2000)
 29- 31   F3.1   arcsec a         Semimajor axis
 33- 36   F4.2          e         Ellipticity
 38- 42   F5.1   deg    theta     Position angle of semimajor axis
 44- 53   F10.1  arcsec rh        Half-light radius
 55- 66   F12.3  uJy    ks_auto   NHS Ks Kron flux corrected to total
 68- 84   E17.12 uJy    e_ks_auto Uncertainty in ks_auto
 86- 96   F11.3  uJy    ks_opt    NHS Ks optimal-aperture flux corrected to
                                total
 98-112   F15.3  uJy    e_ks_opt  Uncertainty in ks_opt
114-133   A20           tile_a    Name of 1st NHS tile containing source
135-162   A28           tile_b    []? Name of 2nd NHS tile containing source
164-191   A28           tile_c    []? Name of 3rd NHS tile containing source
193-220   A28           tile_d    []? Name of 4th NHS tile containing source
222-222   I1            f_ks      Max data quality flag for NHS Ks
224-238   F15.3  uJy    u         u-band DECam Tractor flux (1)
240-255   F16.3  uJy    e_u       Uncertainty in u-band DECam Tractor flux (1)
257-257   I1            modl_u    Source model profile in u-band DECam (1)
259-273   F15.2         prob_u    Tractor log-probability in u-band (1)
275-275   I1            f_u       Tractor flag for u-band DECam
277-290   F14.3  uJy    g         g-band DECam Tractor flux (1)
292-306   F15.3  uJy    e_g       Uncertainty in g-band DECam Tractor flux (1)
308-308   I1            modl_g    Source model profile in g-band DECam (1)
310-324   F15.2         prob_g    Tractor log-probability in g-band (1)
326-326   I1            f_g       Tractor flag for g-band DECam
328-344   F17.3  uJy    r         r-band DECam Tractor flux (1)
346-363   E18.12 uJy    e_r       Uncertainty in r-band DECam Tractor flux (1)
365-365   I1            modl_r    Source model profile in r-band DECam (1)
367-382   F16.2         prob_r    Tractor log-probability in r-band (1)
384-384   I1            f_r       Tractor flag for r-band DECam
386-404   E19.12 uJy    i         i-band DECam Tractor flux (1)
406-423   E18.12 uJy    e_i       Uncertainty in i-band DECam Tractor flux (1)
425-425   I1            modl_i    Source model profile in i-band DECam (1)
427-441   F15.2         prob_i    Tractor log-probability in i-band (1)
443-443   I1            f_i       Tractor flag for i-band DECam
445-463   E19.12 uJy    z         z-band DECam Tractor flux (1)
465-482   E18.12 uJy    e_z       Uncertainty in z-band DECam Tractor flux (1)
484-484   I1            modl_z    Source model profile in z-band DECam (1)
486-500   F15.2         prob_z    Tractor log-probability in z-band (1)
502-502   I1            f_z       Tractor flag for z-band DECam
504-528   A25           VICS82ID  []? ID from VICS82 Survey (2)
530-539   F10.2  uJy    j         VICS82 J Kron flux (1) (2)
541-548   F8.2   uJy    e_j       Uncertainty derived for VICS82 J Kron flux (1)
550-559   F10.2  uJy    ks_vics   VICS82 Ks Kron flux (1) (2)
561-568   F8.2   uJy    e_ks_vics Uncertainty derived for VICS82 Ks Kron flux
                                (1)
570-570   I1            f_vics_wt []? Flag if VICS82 has zero weight in source
                                area
572-583   F12.2  uJy    3p6       3.6 um IRAC Tractor flux (1)
585-600   F16.2  uJy    e_3p6     Uncertainty in 3.6 um IRAC Tractor flux (1)
602-602   I1            modl_3p6  Source model profile in 3.6 um IRAC (1)
604-618   F15.2         prob_3p6  Tractor log-probability in 3p6 (1)
620-620   I1            f_3p6     Tractor flag for 3.6 um IRAC
622-633   F12.2  uJy    4p5       4.5 um IRAC Tractor flux (1)
635-650   F16.2  uJy    e_4p5     Uncertainty in 4.5 um IRAC Tractor flux (1)
652-652   I1            modl_4p5  Source model profile in 4.5 um IRAC (1)
654-667   F14.2         prob_4p5  Tractor log-probability in 4p5 (1)
669-669   I1            f_4p5     Tractor flag for 4.5 um IRAC
671-678   F8.4          z_spec    SDSS spectroscopic redshift (1)
680-684   F5.2          z_phot    eazy-py photometric redshift
686-692   F7.2          chi2_phot eazy-py photometric redshift minimum chi2
                                value
694-695   I2            npeaks    Number of peaks in P(z) from eazy-py
697-698   I2            nfilt     Number of filters used in eazy-py photo-z
700-705   F6.1   [solMass] mass      Log stellar mass from eazy-py
707-712   F6.1   [solMass/yr] sfr       Log SFR rom eazy-py
714-722   F9.1   uJy    U_rest    Rest-frame flux in U filter from eazy-py
724-733   F10.1  uJy    V_rest    Rest-frame flux in V filter from eazy-py
735-745   F11.1  uJy    J_rest    Rest-frame flux in J filter from eazy-py

--------------------------------------------------------------------------------
Note (1): A value of -99 indicates no data.
Note (2): From Geach et al. (2017)
--------------------------------------------------------------------------------


================================================================================


